Amplitude analysis of $B^+ \!\to K^+ \pi^+ \pi^-$ decays

The branching fractions and quasi-two-body $C\!P$-violating asymmetries of intermediate states obtained through an amplitude analysis of the charmless three-body decay $B^+ \!\to K^+ \pi^+ \pi^-$ are reported. The analysis is based on $pp$ collision data at centre-of-mass energies $\sqrt{s}=7$ and $8\,\text{TeV}$ recorded with the LHCb detector, corresponding to an integrated luminosity of $3\,\text{fb}^{-1}$. The most challenging aspect of the amplitude modelling lies in the description of the dominant $K^+ \pi^-$ and $\pi^+ \pi^-$ S-wave contributions. This is achieved by three complementary approaches based on a physically motivated analytic model built on the isobar approximation, the K-matrix formalism, and a quasi-model-independent procedure in which overlapping crossing partial waves are simultaneously studied. In addition, alternative sets of results are presented, considering the $\pi^+ \pi^-$ final state to manifest either through direct $\omega(782)$ decays or $\rho(770)^0\textrm{-}\omega(782)$ mixing. The most precise measurements of branching fractions and $C\!P$ asymmetries are obtained for the vast majority of intermediate states, establishing firmer reference points against which to cleanly probe model-independent physics beyond the Standard Model. The results from all three approaches agree and provide new insight into strong dynamics and the origin of $C\!P$-violation effects in $B^+ \!\to K^+ \pi^+ \pi^-$ decays.

==> Supplemental/LauraIso.cc <==
#include <cstdlib>
#include <iostream>
#include <fstream>
#include <vector>
#include<stdlib.h>
#include<time.h>
#include "TFile.h"
#include "TH2.h"
#include "TString.h"
#include "TRandom.h"
#include "TRandom3.h"
#include <iostream>
#include "Lau1DHistPdf.hh"
#include "LauArgusPdf.hh"
#include "LauBkgndDPModel.hh"
#include "LauCartesianCPCoeffSet.hh"
#include "LauMagPhaseCPCoeffSet.hh"
#include "LauCPFitModel.hh"
#include "LauDaughters.hh"
#include "LauEffModel.hh"
#include "LauGaussPdf.hh"
#include "LauIsobarDynamics.hh"
#include "LauLinearPdf.hh"
#include "LauResonanceMaker.hh"
#include "LauSumPdf.hh"
#include "LauVetoes.hh"
using namespace std;
void usage( std::ostream& out, const TString& progName )
{
  out<<"Usage:\n";
  out<<progName<<" gen [nExpt = 1] [firstExpt = 0]\n";
  out<<"or\n";
  out<<progName<<" fit <iFit> [nExpt = 1] [firstExpt = 0]"<<std::endl;
}

int main( int argc, char** argv )
{
  // Process command-line arguments
  // Usage:
  // ./GenFitKpipi gen [nExpt = 1] [firstExpt = 0]
  // or
  // ./GenFitKpipi fit <iFit> [nExpt = 1] [firstExpt = 0]
  // Total uncertainty of coefficient in IsoErr.txt
  if ( argc < 2 ) {
    usage( std::cerr, argv[0] );
    return EXIT_FAILURE;
  }

  TString command = argv[1];
  command.ToLower();
  Int_t iFit(0);
  Int_t nExpt(1);
  Int_t firstExpt(0);

  TString iFitStr;
  if ( command == "gen" ) {
    if ( argc > 2 ) {
      nExpt = atoi( argv[2] );
      if ( argc > 3 ) {
        firstExpt = atoi( argv[3] );
      }
    }
  }else{
    if ( command == "fit" ) {
      if ( argc < 3 ) {
        usage( std::cerr, argv[0] );
        return EXIT_FAILURE;
      }
      iFit = atoi( argv[2] );
      iFitStr.Form("%d", iFit);
      if ( argc > 3 ) {
        nExpt = atoi( argv[3] );
        if ( argc > 4 ) {
          firstExpt = atoi( argv[4] );
        }
      }
    } else {
      if ( command == "weight" ) {
        if ( argc > 2 ) {
          nExpt = atoi( argv[2] );
          if ( argc > 3 ) {
            firstExpt = atoi( argv[3] );
          }
        }else{
          usage( std::cerr, argv[0] );
          return EXIT_FAILURE;
        }
      }
    }
  }


  TString DataFile = "isobarKpipi.root";
  const Bool_t squareDP = kTRUE;


  const Double_t nSigEvents = 102073.4;   
  const Bool_t fixNSigEvents = kTRUE;   

  const Double_t sigAsym = 0.0;
  const Bool_t fixSigAsym = kFALSE;

  // Define the DP (for both B+ and B- candidates)
  LauDaughters* negDaughters = new LauDaughters("B-", "pi-", "pi+", "K-", squareDP);
  LauDaughters* posDaughters = new LauDaughters("B+", "pi+", "pi-", "K+", squareDP);

  // Add some vetoes
  LauVetoes* vetoes = new LauVetoes();
  LauEffModel* negEffModel = new LauEffModel(negDaughters, vetoes);
  LauEffModel* posEffModel = new LauEffModel(posDaughters, vetoes);

  // Create the signal dynamics
  LauResonanceMaker& resMaker = LauResonanceMaker::get();
  resMaker.setSpinFormalism ( LauAbsResonance :: Zemach_P );
  resMaker.setDefaultBWRadius( LauBlattWeisskopfFactor::Parent,     4.0 );
  resMaker.setDefaultBWRadius( LauBlattWeisskopfFactor::Kstar,      4.0 );
  resMaker.setDefaultBWRadius( LauBlattWeisskopfFactor::Light,      4.0 );
  resMaker.setDefaultBWRadius( LauBlattWeisskopfFactor::Charmonium, 4.0 );

  LauIsobarDynamics* negSigModel = new LauIsobarDynamics(negDaughters, negEffModel);
  LauAbsResonance* reson(0);
  reson = negSigModel->addResonance("K*0(892)",  1, LauAbsResonance::RelBW);
  reson->changeResonance(0.89555, 0.0473, 1);    
  reson = negSigModel->addResonance("K*0(1410)",  1, LauAbsResonance::RelBW);
  reson = negSigModel->addResonance("K*0(1680)",  1, LauAbsResonance::RelBW);
  reson->changeResonance(1.718, 0.322, 1);    
  reson = negSigModel->addResonance("rho0(770)",  3, LauAbsResonance::GS);
  reson->changeResonance(0.7690, 0.1509, 1);    
  reson = negSigModel->addResonance("omega(782)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(0.78266, 0.00868, 1);    
  reson = negSigModel->addResonance("rho0(1450)",  3, LauAbsResonance::GS);
  reson = negSigModel->addResonance("rho0(1700)",  3, LauAbsResonance::GS);
  reson = negSigModel->addResonance("K*0_2(1430)",  1, LauAbsResonance::RelBW);
  reson = negSigModel->addResonance("f_2(1270)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(1.2755, 0.1859, 2);    
  reson = negSigModel->addResonance("f'_2(1525)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(1.5174, 0.0869, 2);    
  reson = negSigModel->addResonance("K*0_3(1780)",  1, LauAbsResonance::RelBW);
  reson->changeResonance(1.779, 0.161, 3);    
  reson = negSigModel->addResonance("rho0_3(1690)",  3, LauAbsResonance::RelBW);
  reson = negSigModel->addResonance("chi_c0",  3, LauAbsResonance::RelBW);
  reson->changeResonance(3.41471, 0.0105, 0);    
  reson = negSigModel->addResonance("K*0_0(1430)",  1, LauAbsResonance::GLASSRes);    
  reson->setResonanceParameter("a", 6.900);
  reson->setResonanceParameter("r", -2.199);
  reson->setResonanceParameter("phiR", 3.373);
  reson->setResonanceParameter("phiF", 0.386);
  reson->setResonanceParameter("rmass", 1.461);
  reson->setResonanceParameter("rwidth", 0.216);
  reson = negSigModel->addResonance("LASSNR0",  1, LauAbsResonance::GLASSSVT);
  reson = negSigModel->addResonance("K*0_0(1950)",  1, LauAbsResonance::RelBW);
  reson = negSigModel->addResonance("sigma0",  3, LauAbsResonance::Bugg);
  reson = negSigModel->addResonance("f_0(980)",  3, LauAbsResonance::Flatte);
  reson->changeResonance(0.961, 0.01, 0);
  reson->setResonanceParameter("g1", 0.117);
  reson->setResonanceParameter("g2", 0.117*2.571);
  reson = negSigModel->addResonance("f_0(1370)",  3, LauAbsResonance::TMatrixPole);
  reson->changeResonance(1.38, 0.22, 0);    
  reson = negSigModel->addResonance("f_0(1500)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(1.506, 0.112, 0);    
  reson = negSigModel->addResonance("f_0(1710)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(1.704, 0.123, 0);    
  reson = negSigModel->addResonance("PiPiPiPi",  3, LauAbsResonance::PiPiPiPiResc);
  reson = negSigModel->addResonance("PiPiKK",  3, LauAbsResonance::PiPiKKResc);

  LauIsobarDynamics* posSigModel = new LauIsobarDynamics(posDaughters, posEffModel);

  reson = posSigModel->addResonance("K*0(892)",  1, LauAbsResonance::RelBW);
  reson->changeResonance(0.89555, 0.0473, 1);    
  reson = posSigModel->addResonance("K*0(1410)",  1, LauAbsResonance::RelBW);
  reson = posSigModel->addResonance("K*0(1680)",  1, LauAbsResonance::RelBW);
  reson->changeResonance(1.718, 0.322, 1);    
  reson = posSigModel->addResonance("rho0(770)",  3, LauAbsResonance::GS);
  reson->changeResonance(0.7690, 0.1509, 1);    
  reson = posSigModel->addResonance("omega(782)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(0.78266, 0.00868, 1);    
  reson = posSigModel->addResonance("rho0(1450)",  3, LauAbsResonance::GS);
  reson = posSigModel->addResonance("rho0(1700)",  3, LauAbsResonance::GS);
  reson = posSigModel->addResonance("K*0_2(1430)",  1, LauAbsResonance::RelBW);
  reson = posSigModel->addResonance("f_2(1270)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(1.2755, 0.1859, 2);    
  reson = posSigModel->addResonance("f'_2(1525)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(1.5174, 0.0869, 2);    
  reson = posSigModel->addResonance("K*0_3(1780)",  1, LauAbsResonance::RelBW);
  reson->changeResonance(1.779, 0.161, 3);    
  reson = posSigModel->addResonance("rho0_3(1690)",  3, LauAbsResonance::RelBW);
  reson = posSigModel->addResonance("chi_c0",  3, LauAbsResonance::RelBW);
  reson->changeResonance(3.41471, 0.0105, 0);    
  reson = posSigModel->addResonance("K*0_0(1430)",  1, LauAbsResonance::GLASSRes);  
  reson->setResonanceParameter("a", 6.900);
  reson->setResonanceParameter("r", -2.199);
  reson->setResonanceParameter("phiR", 3.373);
  reson->setResonanceParameter("phiF", 0.386);
reson->setResonanceParameter("rmass", 1.461);
  reson->setResonanceParameter("rwidth", 0.216);
  reson = posSigModel->addResonance("LASSNR0",  1, LauAbsResonance::GLASSSVT);
  reson = posSigModel->addResonance("K*0_0(1950)",  1, LauAbsResonance::RelBW);
  reson = posSigModel->addResonance("sigma0",  3, LauAbsResonance::Bugg);
  reson = posSigModel->addResonance("f_0(980)",  3, LauAbsResonance::Flatte);
  reson->changeResonance(0.961, 0.01, 0);
  reson->setResonanceParameter("g1", 0.117);
  reson->setResonanceParameter("g2", 0.117*2.571);
  reson = posSigModel->addResonance("f_0(1370)",  3, LauAbsResonance::TMatrixPole);
  reson->changeResonance(1.38, 0.22, 0);    
  reson = posSigModel->addResonance("f_0(1500)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(1.506, 0.112, 0);    
  reson = posSigModel->addResonance("f_0(1710)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(1.704, 0.123, 0);    
  reson = posSigModel->addResonance("PiPiPiPi",  3, LauAbsResonance::PiPiPiPiResc);
  reson = posSigModel->addResonance("PiPiKK",  3, LauAbsResonance::PiPiKKResc);

  negSigModel->setIntFileName("Isobar_integ_neg.dat");
  posSigModel->setIntFileName("Isobar_integ_pos.dat");

  Double_t aSqMaxValue = 2.2;
  negSigModel->setASqMaxValue(aSqMaxValue);
  posSigModel->setASqMaxValue(aSqMaxValue);

  // Create the fit model, passing it the two signal dynamics models
  LauCPFitModel* fitModel = new LauCPFitModel(negSigModel,posSigModel);

  std::vector<LauAbsCoeffSet*> coeffSetAll;
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0(892)",     1.00000,0.00000,0.96330,0.00000     , kTRUE, kTRUE, kFALSE, kTRUE));//Babar
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0(1410)",    0.22749,-0.80495,0.20050,-0.89197   , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0(1680)",    0.16140,-3.18737,-0.10774,-1.09346  , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("rho0(770)" ,   0.67961,-0.09631,0.90579,-0.77335   , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("omega(782)",   0.14119,1.80996,0.14005,1.41693     , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("rho0(1450)",   -0.32915,-1.13763,0.32193,1.37467   , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("rho0(1700)",   -0.21704,-2.37925,-0.10051,-2.20474 , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0_2(1430)",  0.44151,4.81726,0.39798,4.63676     , kFALSE, kFALSE, kFALSE, kFALSE));//babar
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("f_2(1270)",    0.49034,-0.75008,0.34854,-0.20442   , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("f'_2(1525)",   -0.09272,0.36837,0.02509,1.56324    , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0_3(1780)",  -0.18180,-5.06429,-0.02563,-5.28479 , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("rho0_3(1690)", 0.11027,-1.08757,0.22074,-1.95658   , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("chi_c0",       0.40420,5.32517,0.41807,5.24722     , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0_0(1430)",  1.05914,5.22084,0.96004,5.08621     , kFALSE, kFALSE, kFALSE, kFALSE));//babar
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("LASSNR0",      1.44855,2.00325,1.48369,2.07945     , kFALSE, kFALSE, kFALSE, kFALSE));//babar
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0_0(1950)",  0.23758,9.10430,0.24584,2.74619     , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("sigma0",       -0.44791,-1.38869,-0.26149,-2.14577 , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("f_0(980)",     1.22650,-2.14497,1.16880,-2.10812   , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("f_0(1370)",    1.15386,-0.47381,1.07647,-0.57323   , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("f_0(1500)",    0.39938,-3.92104,-0.36606,-7.23071  , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("f_0(1710)",    0.28012,-2.55506,0.17516,-1.87653   , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("PiPiPiPi",     0.65950,5.21876,0.63008,5.53507     , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("PiPiKK",       -0.16845,0.49212,-0.20817,-0.31526  , kFALSE, kFALSE, kFALSE, kFALSE));

  for (std::vector<LauAbsCoeffSet*>::iterator iter=coeffSetAll.begin(); iter!=coeffSetAll.end(); ++iter) 
    fitModel->setAmpCoeffSet(*iter);

  LauParameter * signalEvents = new LauParameter("signalEvents",nSigEvents,-1.0*nSigEvents,2.0*nSigEvents,fixNSigEvents);
  LauParameter * signalAsym = new LauParameter("signalAsym",sigAsym,-1.0,1.0,fixSigAsym);
  fitModel->setNSigEvents(signalEvents, signalAsym);
  fitModel->setNExpts(nExpt, firstExpt);

  fitModel->useAsymmFitErrors(kFALSE);
  fitModel->useRandomInitFitPars(kFALSE);
  fitModel->doPoissonSmearing(kTRUE);
  TString treeName("fitTree");

  TString rootFileName("");
  TString tableFileName("Isobar_coeff");
  fitModel->writeLatexTable(kTRUE);
  // Execute the generation/fit
  fitModel->run(command, DataFile, treeName, rootFileName, tableFileName);
  //frand<<"  "<<fitModel->statusCode()<<endl;  

  return EXIT_SUCCESS;

}



==> Supplemental/LauraKM.cc <==
//1 = RBW, 2 KMatrix
#define pipi_swave 2
//1 = RBW, 2 LASS
#define Kpi_swave 1
//1 = use kmatrix
#define usekmatrix 1

#define UNUSED(x) (void)(x)  //unused parameters 
#include <cstdlib>
#include <iostream>
#include <fstream>
#include <vector>
#include<stdlib.h>
#include<time.h>
#include "TFile.h"
#include "TH2.h"
#include "TString.h"
#include "TRandom.h"
#include "TRandom3.h"
#include <iostream>
#include "Lau1DHistPdf.hh"
#include "LauArgusPdf.hh"
#include "LauBkgndDPModel.hh"
#include "LauCartesianCPCoeffSet.hh"
#include "LauMagPhaseCPCoeffSet.hh"
#include "LauCPFitModel.hh"
#include "LauDaughters.hh"
#include "LauEffModel.hh"
#include "LauGaussPdf.hh"
#include "LauIsobarDynamics.hh"
#include "LauLinearPdf.hh"
#include "LauResonanceMaker.hh"
#include "LauSumPdf.hh"
#include "LauVetoes.hh"
using namespace std;
void usage( std::ostream& out, const TString& progName )
{
  out<<"Usage:\n";
  out<<progName<<" gen [nExpt = 1] [firstExpt = 0]\n";
  out<<"or\n";
  out<<progName<<" fit <iFit> [nExpt = 1] [firstExpt = 0]"<<std::endl;
}

int main( int argc, char** argv )
{
  // Process command-line arguments
  // Usage:
  // ./GenFitKpipi gen [nExpt = 1] [firstExpt = 0]
  // or
  // ./GenFitKpipi fit <iFit> [nExpt = 1] [firstExpt = 0]
  // Total uncertainty of coefficient in KMErr.txt
  if ( argc < 2 ) {
    usage( std::cerr, argv[0] );
    return EXIT_FAILURE;
  }
  TString command = argv[1];
  command.ToLower();
  Int_t iFit(0);
  Int_t nExpt(1);
  Int_t firstExpt(0);

  TString iFitStr;

  if ( command == "gen" ) {
    if ( argc > 2 ) {
      nExpt = atoi( argv[2] );
      if ( argc > 3 ) {
        firstExpt = atoi( argv[3] );
      }
    }
  }else{
    if ( command == "fit" ) {
      if ( argc < 3 ) {
        usage( std::cerr, argv[0] );
        return EXIT_FAILURE;
      }
      iFit = atoi( argv[2] );
      iFitStr.Form("%d", iFit);
      if ( argc > 3 ) {
        nExpt = atoi( argv[3] );
        if ( argc > 4 ) {
          firstExpt = atoi( argv[4] );
        }
      }
    } else {
      if ( command == "weight" ) {
        if ( argc > 2 ) {
          nExpt = atoi( argv[2] );
          if ( argc > 3 ) {
            firstExpt = atoi( argv[3] );
          }
        }else{
          usage( std::cerr, argv[0] );
          return EXIT_FAILURE;
        }
      }
    }
  }

  // stored in the toy MC ntuple then set this to kTRUE
  TString DataFile = "kmatrixKpipi.root";
  const Bool_t squareDP = kTRUE;

  const Double_t nSigEvents = 102073.4;   
  const Bool_t fixNSigEvents = kTRUE;   
 
  const Double_t sigAsym = 0.0;
  const Bool_t fixSigAsym = kFALSE;

  // Define the DP (for both B+ and B- candidates)
  LauDaughters* negDaughters = new LauDaughters("B-", "pi-", "pi+", "K-", squareDP);
  LauDaughters* posDaughters = new LauDaughters("B+", "pi+", "pi-", "K+", squareDP);

  // Add some vetoes
  LauVetoes* vetoes = new LauVetoes();
  LauEffModel* negEffModel = new LauEffModel(negDaughters, vetoes);
  LauEffModel* posEffModel = new LauEffModel(posDaughters, vetoes);

  // Create the signal dynamics
  LauResonanceMaker& resMaker = LauResonanceMaker::get();
  resMaker.setSpinFormalism ( LauAbsResonance :: Zemach_P );
  resMaker.setDefaultBWRadius( LauBlattWeisskopfFactor::Parent,     4.0 );
  resMaker.setDefaultBWRadius( LauBlattWeisskopfFactor::Kstar,      4.0 );
  resMaker.setDefaultBWRadius( LauBlattWeisskopfFactor::Light,      4.0 );
  resMaker.setDefaultBWRadius( LauBlattWeisskopfFactor::Charmonium, 4.0 );

  LauIsobarDynamics* negSigModel = new LauIsobarDynamics(negDaughters, negEffModel);
  LauAbsResonance* reson(0);
  reson = negSigModel->addResonance("K*0(892)",  1, LauAbsResonance::RelBW);
  reson->changeResonance(0.89555, 0.0473, 1);    
  reson = negSigModel->addResonance("K*0(1410)",  1, LauAbsResonance::RelBW);
  reson = negSigModel->addResonance("K*0(1680)",  1, LauAbsResonance::RelBW);
  reson->changeResonance(1.718, 0.322, 1);    
  reson = negSigModel->addResonance("rho0(770)",  3, LauAbsResonance::GS);
  reson->changeResonance(0.7690, 0.1509, 1);    
  reson = negSigModel->addResonance("omega(782)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(0.78266, 0.00868, 1);    
  reson = negSigModel->addResonance("rho0(1450)",  3, LauAbsResonance::GS);
  reson = negSigModel->addResonance("rho0(1700)",  3, LauAbsResonance::GS);
  reson = negSigModel->addResonance("K*0_2(1430)",  1, LauAbsResonance::RelBW);
  reson = negSigModel->addResonance("f_2(1270)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(1.2755, 0.1859, 2);    
  reson = negSigModel->addResonance("f'_2(1525)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(1.5174, 0.0869, 2);    
  reson = negSigModel->addResonance("K*0_3(1780)",  1, LauAbsResonance::RelBW);
  reson->changeResonance(1.779, 0.161, 3);    
  reson = negSigModel->addResonance("rho0_3(1690)",  3, LauAbsResonance::RelBW);
  reson = negSigModel->addResonance("chi_c0",  3, LauAbsResonance::RelBW);
  reson->changeResonance(3.41471, 0.0105, 0);    
  reson = negSigModel->addResonance("K*0_0(1430)",  1, LauAbsResonance::GLASSRes);
    
  reson->setResonanceParameter("a", 6.967);
  reson->setResonanceParameter("r", -2.180);
  reson->setResonanceParameter("phiR", 3.483);
  reson->setResonanceParameter("phiF", 0.592);
  reson->setResonanceParameter("rmass", 1.460);
  reson->setResonanceParameter("rwidth", 0.217);
  reson = negSigModel->addResonance("LASSNR0",  1, LauAbsResonance::GLASSSVT);

  reson = negSigModel->addResonance("K*0_0(1950)",  1, LauAbsResonance::RelBW);

  Int_t nChannels = 5;
  Int_t nPoles = 5;
  Int_t resPairInt = 3;
  Int_t KMatrixIndex = 1; // for S-wave

  negSigModel->defineKMatrixPropagator("KMSWave", "B2KpipiKMatrixCoeff_fixed.dat", resPairInt,
      nChannels, nPoles, KMatrixIndex);




  negSigModel->addKMatrixProdPole("KMPole1","KMSWave",1); 
  negSigModel->addKMatrixProdPole("KMPole2","KMSWave",2); 
  negSigModel->addKMatrixProdPole("KMPole3","KMSWave",3); 
  negSigModel->addKMatrixProdPole("KMPole4","KMSWave",4); 
  negSigModel->addKMatrixProdPole("KMPole5","KMSWave",5); 
  negSigModel->addKMatrixProdSVP("KMSVP1", "KMSWave", 1);
  negSigModel->addKMatrixProdSVP("KMSVP2", "KMSWave", 2);
  negSigModel->addKMatrixProdSVP("KMSVP3", "KMSWave", 3);
  negSigModel->addKMatrixProdSVP("KMSVP4", "KMSWave", 4);
  negSigModel->addKMatrixProdSVP("KMSVP5", "KMSWave", 5);

  LauIsobarDynamics* posSigModel = new LauIsobarDynamics(posDaughters, posEffModel);

  reson = posSigModel->addResonance("K*0(892)",  1, LauAbsResonance::RelBW);
  reson->changeResonance(0.89555, 0.0473, 1);    
  reson = posSigModel->addResonance("K*0(1410)",  1, LauAbsResonance::RelBW);
  reson = posSigModel->addResonance("K*0(1680)",  1, LauAbsResonance::RelBW);
  reson->changeResonance(1.718, 0.322, 1);    
  reson = posSigModel->addResonance("rho0(770)",  3, LauAbsResonance::GS);
  reson->changeResonance(0.7690, 0.1509, 1);    
  reson = posSigModel->addResonance("omega(782)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(0.78266, 0.00868, 1);    
  reson = posSigModel->addResonance("rho0(1450)",  3, LauAbsResonance::GS);
  reson = posSigModel->addResonance("rho0(1700)",  3, LauAbsResonance::GS);
  reson = posSigModel->addResonance("K*0_2(1430)",  1, LauAbsResonance::RelBW);
  reson = posSigModel->addResonance("f_2(1270)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(1.2755, 0.1859, 2);    
  reson = posSigModel->addResonance("f'_2(1525)",  3, LauAbsResonance::RelBW);
  reson->changeResonance(1.5174, 0.0869, 2);    
  reson = posSigModel->addResonance("K*0_3(1780)",  1, LauAbsResonance::RelBW);
  reson->changeResonance(1.779, 0.161, 3);    
  reson = posSigModel->addResonance("rho0_3(1690)",  3, LauAbsResonance::RelBW);
  reson = posSigModel->addResonance("chi_c0",  3, LauAbsResonance::RelBW);
  reson->changeResonance(3.41471, 0.0105, 0);    
  reson = posSigModel->addResonance("K*0_0(1430)",  1, LauAbsResonance::GLASSRes);
  reson->setResonanceParameter("a", 6.967);
  reson->setResonanceParameter("r", -2.180);
  reson->setResonanceParameter("phiR", 3.483);
  reson->setResonanceParameter("phiF", 0.592);
  reson->setResonanceParameter("rmass", 1.460);
  reson->setResonanceParameter("rwidth", 0.217);
  reson = posSigModel->addResonance("LASSNR0",  1, LauAbsResonance::GLASSSVT);
 
  reson = posSigModel->addResonance("K*0_0(1950)",  1, LauAbsResonance::RelBW);

  posSigModel->defineKMatrixPropagator("KMSWave", "B2KpipiKMatrixCoeff_fixed.dat", resPairInt,
      nChannels, nPoles, KMatrixIndex);

  posSigModel->addKMatrixProdPole("KMPole1","KMSWave",1); 
  posSigModel->addKMatrixProdPole("KMPole2","KMSWave",2); 
  posSigModel->addKMatrixProdPole("KMPole3","KMSWave",3); 
  posSigModel->addKMatrixProdPole("KMPole4","KMSWave",4); 
  posSigModel->addKMatrixProdPole("KMPole5","KMSWave",5); 
  posSigModel->addKMatrixProdSVP("KMSVP1", "KMSWave", 1);
  posSigModel->addKMatrixProdSVP("KMSVP2", "KMSWave", 2);
  posSigModel->addKMatrixProdSVP("KMSVP3", "KMSWave", 3);
  posSigModel->addKMatrixProdSVP("KMSVP4", "KMSWave", 4);
  posSigModel->addKMatrixProdSVP("KMSVP5", "KMSWave", 5);


  negSigModel->setIntFileName("Isobar_integ_neg.dat");
  posSigModel->setIntFileName("Isobar_integ_pos.dat");

  Double_t aSqMaxValue = 2.1;
  negSigModel->setASqMaxValue(aSqMaxValue);
  posSigModel->setASqMaxValue(aSqMaxValue);

  std::vector<LauAbsCoeffSet*> coeffSetAll;
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0(892)",     1.00000,0.00000,0.96506,0.00000       , kTRUE, kTRUE, kFALSE, kTRUE));//Babar
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0(1410)",    0.18378,-0.87532,0.18630,-0.90761     , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0(1680)",    -0.16462,6.09904,-0.11840,-1.11006    , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("rho0(770)" ,   0.69704,-6.47548,0.92555,-0.85618     , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("omega(782)",   -0.14713,-1.36051,0.14075,-4.96056    , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("rho0(1450)",   -0.28711,-0.89269,0.29042,1.47022     , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("rho0(1700)",   0.22042,-5.2179548,0.09720,-5.04060    , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0_2(1430)",  0.47220,4.8665548,0.41675,4.66665      , kFALSE, kFALSE, kFALSE, kFALSE));//babar
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("f_2(1270)",    -0.50158,-3.87548,0.32763,-0.24737    , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("f'_2(1525)",   0.08412,3.65730,0.03082,-4.49497      , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0_3(1780)",  -0.20527,1.28456,0.03324,-2.03305     , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("rho0_3(1690)", 0.12904,-1.15954,0.21556,-1.82576     , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("chi_c0",       0.39088,-1.09094,0.40050,-1.09961     , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0_0(1430)",  1.35700,-1.66160,1.20020,-1.80886     , kFALSE, kFALSE, kFALSE, kFALSE));//babar
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("LASSNR0",      1.13218,1.79458,1.24512,1.81060       , kFALSE, kFALSE, kFALSE, kFALSE));//babar
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("K*0_0(1950)",  0.25428,2.85645,0.25742,2.78651       , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("KMPole1",      2.00481,-2.62436,2.57601,-2.97195     , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("KMPole2",      -1.06624,-3.37754,1.92433,-0.25591    , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("KMPole3",      0.73731,-2.12896,-0.33856,1.09579     , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("KMPole4",      0.42581,-0.77990,-0.29131,-3.70560    , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("KMPole5",      -0.70190,-8.39486,-0.36847,-2.35572   , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("KMSVP1",       -1.00191,-2.24841,1.83755,-6.39009    , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("KMSVP2",       -1.03452,-2.16801,-0.79320,-1.84078   , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("KMSVP3",       0.68866,-0.63705,-0.41023,-4.24532    , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("KMSVP4",       1.93568,-0.38959,0.95949,-6.87401     , kFALSE, kFALSE, kFALSE, kFALSE));
  coeffSetAll.push_back(new LauMagPhaseCPCoeffSet("KMSVP5",       -2.17508,5.3825648,-1.02712,-8.7654048  , kFALSE, kFALSE, kFALSE, kFALSE));
  // Create the fit model, passing it the two signal dynamics models
  LauCPFitModel* fitModel = new LauCPFitModel(negSigModel,posSigModel);

  for (std::vector<LauAbsCoeffSet*>::iterator iter=coeffSetAll.begin(); iter!=coeffSetAll.end(); ++iter) 
    fitModel->setAmpCoeffSet(*iter);

  // Set the number of signal events and the number of experiments
  LauParameter * signalEvents = new LauParameter("signalEvents",nSigEvents,-1.0*nSigEvents,2.0*nSigEvents,fixNSigEvents);
  LauParameter * signalAsym = new LauParameter("signalAsym",sigAsym,-1.0,1.0,fixSigAsym);

  fitModel->setNSigEvents(signalEvents, signalAsym);
  fitModel->setNExpts(nExpt, firstExpt);

  // Do not calculate asymmetric errors.
  fitModel->useAsymmFitErrors(kFALSE);

  // Randomise initial fit values for the signal isobar parameters
  fitModel->useRandomInitFitPars(kFALSE);
  // Switch on/off Poissonian smearing of total number of events
  fitModel->doPoissonSmearing(kTRUE);
  fitModel->writeLatexTable(kTRUE);
  TString rootFileName("");
  TString tableFileName("Kmatrix_coeff");
  TString treeName("fitTree");
  fitModel->writeLatexTable(kTRUE);
  // Execute the generation/fit
  fitModel->run(command, DataFile, treeName, rootFileName, tableFileName);
  //frand<<"  "<<fitModel->statusCode()<<endl;  

  return EXIT_SUCCESS;

}


